Crossing the Reality Gap: a Short Introduction to the Transferability Approach

In robotics, gradient-free optimization algorithms (e.g. evolutionary algorithms) are often used only in simulation because they require the evaluation of many candidate solutions. Nevertheless, solutions obtained in simulation often do not work well on the real device. The transferability approach aims at crossing this gap between simulation and reality by \emph{making the optimization algorithm aware of the limits of the simulation}. In the present paper, we first describe the transferability function, that maps solution descriptors to a score representing how well a simulator matches the reality. We then show that this function can be learned using a regression algorithm and a few experiments with the real devices. Our results are supported by an extensive study of the reality gap for a simple quadruped robot whose control parameters are optimized. In particular, we mapped the whole search space in reality and in simulation to understand the differences between the fitness landscapes.

==> data/make_heatmaps.sh <==
python ./plot_heatmap_900.py fulllandscape_reality.dat fulllandscape_simulation.dat
python ./plot_heatmap.py fulllandscape_reality.dat
mv heatmap.pdf heatmap_real.pdf
python ./plot_heatmap.py fulllandscape_simulation.dat
mv heatmap.pdf heatmap_simu.pdf
python plot_heatmap_transf.py disparity_interpolated_landscape.dat fulllandscape_reality.dat fulllandscape_simulation.dat
python plot_heatmap_transf_fit.py fulllandscape_reality.dat fulllandscape_simulation.dat

==> data/plot_bars.py <==
#!/usr/bin/env python
# a bar plot with errorbars
import numpy as np
import matplotlib.pyplot as plt
import sys
import pylab

fig_width_pt = 400  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (2.236-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*1
fig_size =  [fig_width,fig_height]
params = {'backend': 'pdf',
          'axes.labelsize': 8,
          'text.fontsize': 8,
          'legend.fontsize': 10,
          'xtick.labelsize': 12,
          'ytick.labelsize': 12,
          'text.usetex': False,
          'figure.figsize': fig_size
          }
pylab.rcParams.update(params)


ind = np.array([0, 2, 4, 7, 10, 13])
fit_real = (693, 706, 720, 411, 557, 848)
std_real = np.array([104, 79,  108, 425, 489, 239]) / 2.0

ind2 = (6,9, 12)
fit_simu = (1294, 1294, 906)
std_simu = np.array([55, 55, 239]) / 2.0


width = 1       # the width of the bars
fig = plt.figure()
ax = fig.add_subplot(111)
rects1 = ax.bar(ind, fit_real, width, yerr=std_real, color='#aaaaaa', ecolor='#000000')
rects2 = ax.bar(ind2, fit_simu, width, yerr=std_simu, color='#dddddd', ecolor='#000000')


# add some
ax.set_ylabel('Fitness (covered distance, in mm)', fontsize=12)
ax.set_xticks(np.array([0, 2, 4, 6, 7, 9, 10, 12, 13])+width /2.0)
ax.set_xticklabels(['Direct evolution on the robot', 
                    'Surrogate (IDW)', 
                    'Surrogate (Kriging)', 
                    'Optimization in simulation',
                    'transfer to the robot',
                    'Optimization in simulation',
                    'transfer + local search',
                    'Transferability (simulation)',
                    'Transferability (reality)'                    
                    ], rotation=90
                   )
ax.set_xlim(-1, 16)
ax.set_ylim(0, 1500)
ax.legend( (rects1[0], rects2[0]), ('In reality', 'In simulation') )
#fig.autofmt_xdate()
fig.subplots_adjust(left=0.15, bottom=0.45, top=0.99, right=0.95)

plt.savefig('bars.pdf')


==> data/plot_bars_jakobi.py <==
#!/usr/bin/env python
# a bar plot with errorbars
import numpy as np
import matplotlib.pyplot as plt
import sys
import pylab

fig_width_pt = 400  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = (2.236-1.0)/2.0         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*1
fig_size =  [fig_width,fig_height]
params = {'backend': 'pdf',
          'axes.labelsize': 8,
          'text.fontsize': 8,
          'legend.fontsize': 9,
          'xtick.labelsize': 12,
          'ytick.labelsize': 12,
          'text.usetex': False,
          'figure.figsize': fig_size
          }
pylab.rcParams.update(params)


ind = np.array([0, 2, 5, 8, 11, 14])
fit_real = (475, 475, 835, 875, 1055, 1645)
std_real = np.array([50, 80,  600, 575, 525, 40]) / 2.0

ind2 = (4, 7, 10, 13)
fit_simu = (1700, 1700, 1390, 1646)
std_simu = np.array([10, 10, 505, 42]) / 2.0


width = 1       # the width of the bars
fig = plt.figure()
ax = fig.add_subplot(111)
rects1 = ax.bar(ind, fit_real, width, yerr=std_real, color='#aaaaaa', ecolor='#000000')
rects2 = ax.bar(ind2, fit_simu, width, yerr=std_simu, color='#dddddd', ecolor='#000000')


# add some
ax.set_ylabel('Fitness', fontsize=12)
ax.set_xticks(np.array([0, 2, 4, 5, 7, 8, 10, 11, 13, 14])+width /2.0)
ax.set_xticklabels(['Direct evolution on the robot', #0
                    'Surrogate (IDW)', #1
                    'Optimization in simulation',#2
                    'transfer to the robot',#3
                    'Optimization in simulation',#4
                    'transfer + local search',#5
                    'Noise-based (simulation)',#6
                    'Noise-based  (reality)',#7
                    'Transferability (simulation)',#8
                    'Transferability (reality)'#9
                    ], rotation=90
                   )
ax.set_xlim(-1, 16)
ax.set_ylim(0, 1900)
ax.legend( (rects1[0], rects2[0]), ('Reality', 'Simulation'), loc=2 )
#fig.autofmt_xdate()
fig.subplots_adjust(left=0.15, bottom=0.45, top=0.99, right=0.95)

plt.savefig('bars_jakobi.pdf')


==> data/plot_heatmap.py <==
import sys
import numpy as np

import matplotlib.pyplot as plt
import matplotlib
from matplotlib.ticker import FuncFormatter

cdict = {'red': [(0.0,  0.0, 0.0),
                 (0.33, 0.0, 0.0),
                 (0.66,  1.0, 1.0),
                 (1.0,  1.0, 1.0)],
         'blue': [(0.0,  0.0, 0.0),
                  (0.33, 1.0, 1.0),
                  (0.66,  0.0, 0.0),
                  (1.0,  0.0, 0.0)],
         'green': [(0.0,  0.0, 0.0),
                   (0.33, 0.0, 0.0),
                   (0.66,  0.0, 0.0),
                   (1.0,  1.0, 1.0)]}
my_cmap = matplotlib.colors.LinearSegmentedColormap('my_colormap', cdict, 256)

def scale(x, pos):
    'The two args are the value and tick position'
    return '%1.1f' % (x / 100.0)
def scale2(x, pos):
    'The two args are the value and tick position'
    return '%1.1f' % (x / 100.0)






size = 100

x, y, z = np.loadtxt(sys.argv[1]).T
data = np.zeros((size + 1, size + 1))
for i in range(0, len(z)):
    data[round(x[i] * size), round(y[i] * size)] = z[i]
data = np.ma.masked_where(data == 0, data)
data = data.T
m = 0
for i in range(0, len(z)):
    m = max(z[i], m)

print 'MAX :' + str(m)



fig = plt.figure()

im = plt.imshow(data, origin='lower', cmap=my_cmap, vmin=0,vmax=1500)
im.set_interpolation('nearest')
cb = plt.colorbar()
cb.ax.tick_params(direction='out', width=2)
cb.set_label('fitness (distance)', fontsize=20)

ax = fig.add_subplot(111)
ax.yaxis.set_major_formatter(FuncFormatter(scale))
ax.xaxis.set_major_formatter(FuncFormatter(scale2))
ax.set_xlim(0, 65)
ax.set_ylim(0, 80)
ax.set_xlabel('p1', fontsize=20)
ax.set_ylabel('p2', fontsize=20)

#plt.xlabel('cost',fontsize=20)
#plt.ylabel('modularity ($Q$)', fontsize=20)
for tick in ax.xaxis.get_major_ticks():
    tick.label.set_fontsize(16) 
for tick in ax.yaxis.get_major_ticks():
    tick.label.set_fontsize(16) 


plt.savefig('heatmap.pdf')


==> data/plot_heatmap_2.py <==
import sys
import numpy as np
import math
import matplotlib.pyplot as plt
import matplotlib
from matplotlib.ticker import FuncFormatter

cdict = {'red': [(0.0,  0.0, 0.0),
                 (0.33, 0.0, 0.0),
                 (0.66,  1.0, 1.0),
                 (1.0,  1.0, 1.0)],
         'blue': [(0.0,  0.0, 0.0),
                  (0.33, 1.0, 1.0),
                  (0.66,  0.0, 0.0),
                  (1.0,  0.0, 0.0)],
         'green': [(0.0,  0.0, 0.0),
                   (0.33, 0.0, 0.0),
                   (0.66,  0.0, 0.0),
                   (1.0,  1.0, 1.0)]}
my_cmap = matplotlib.colors.LinearSegmentedColormap('my_colormap', cdict, 256)

def scale(x, pos):
    'The two args are the value and tick position'
    return '%1.1f' % (x / 100.0)
def scale2(x, pos):
    'The two args are the value and tick position'
    return '%1.1f' % (x / 100.0)






size = 100

x, y, z = np.loadtxt(sys.argv[1]).T
x2, y2, z2 = np.loadtxt(sys.argv[2]).T
data = np.zeros((size + 1, size + 1))
for i in range(0, len(z)):
    data[round(x[i] * size), round(y[i] * size)] = math.fabs(z2[i] - z[i])


data = np.ma.masked_where(data == 0, data)
data = data.T
m = 0
for i in range(0, len(z)):
    m = max(z[i], m)

print 'MAX :' + str(m)



fig = plt.figure()

im = plt.imshow(data, origin='lower', cmap=my_cmap, vmax=150)
im.set_interpolation('nearest')
cb = plt.colorbar()
cb.ax.tick_params(direction='out', width=2)
cb.set_label('fitness (distance)', fontsize=20)

ax = fig.add_subplot(111)
ax.yaxis.set_major_formatter(FuncFormatter(scale))
ax.xaxis.set_major_formatter(FuncFormatter(scale2))
ax.set_xlim(0, size - 1)
ax.set_ylim(0, size - 1)
ax.set_xlabel('p1', fontsize=20)
ax.set_ylabel('p2', fontsize=20)

#plt.xlabel('cost',fontsize=20)
#plt.ylabel('modularity ($Q$)', fontsize=20)
for tick in ax.xaxis.get_major_ticks():
    tick.label.set_fontsize(16) 
for tick in ax.yaxis.get_major_ticks():
    tick.label.set_fontsize(16) 


plt.savefig('heatmap.pdf')


==> data/plot_heatmap_900.py <==
import sys
import numpy as np

import matplotlib.pyplot as plt
import matplotlib
from matplotlib.ticker import FuncFormatter

cdict = {'red': [(0.0,  0.0, 0.0),
                 (0.33, 0.0, 0.0),
                 (0.66,  1.0, 1.0),
                 (1.0,  1.0, 1.0)],
         'blue': [(0.0,  0.0, 0.0),
                  (0.33, 1.0, 1.0),
                  (0.66,  0.0, 0.0),
                  (1.0,  0.0, 0.0)],
         'green': [(0.0,  0.0, 0.0),
                   (0.33, 0.0, 0.0),
                   (0.66,  0.0, 0.0),
                   (1.0,  1.0, 1.0)]}
my_cmap = matplotlib.colors.LinearSegmentedColormap('my_colormap', cdict, 256)

def scale(x, pos):
    'The two args are the value and tick position'
    return '%1.1f' % (x / 100.0)
def scale2(x, pos):
    'The two args are the value and tick position'
    return '%1.1f' % (x / 100.0)






size = 100

x, y, z = np.loadtxt(sys.argv[1]).T
x2, y2, z2 = np.loadtxt(sys.argv[2]).T
data = np.zeros((size + 1, size + 1))
for i in range(0, len(z)):
    data[round(x[i] * size), round(y[i] * size)] = z[i]
data = np.ma.masked_where(data == 0, data)

data2 = np.zeros((size + 1, size + 1))
for i in range(0, len(z)):
    data2[round(x2[i] * size), round(y2[i] * size)] = z2[i]
data2 = np.ma.masked_where(data2 == 0, data2)

data = data.T
data2 = data2.T

m = 0
xm1 = []
ym1 = [] 
for i in range(0, len(z)):
    if (z[i] > 1300):
        m = z[i]
        xm1 += [x[i] * size]
        ym1 += [y[i] * size]
print 'MAX 1 :' + str(m)
m = 0
xm2 = []
ym2 = []
for i in range(0, len(z)):
    print z2[i]
    if (z2[i] > 1300):
        m = z2[i]
        xm2 += [x2[i] * size]
        ym2 += [y2[i] * size]
print 'MAX 2:'+ str(m)

print xm1, ym1
print xm2, ym2

fig = plt.figure()

im = plt.imshow(data, origin='lower', cmap=my_cmap, vmin=0,vmax=1500)
im.set_interpolation('nearest')

cb = plt.colorbar()
cb.ax.tick_params(direction='out', width=2)
cb.set_label('fitness (distance)', fontsize=20)

cs = plt.contour(data2, [900], linewidths=2, cmap=matplotlib.cm.get_cmap('Greens'))
plt.clabel(cs, inline=1, fontsize=11, fmt='%d')
ax = fig.add_subplot(111)
ax.yaxis.set_major_formatter(FuncFormatter(scale))
ax.xaxis.set_major_formatter(FuncFormatter(scale2))
ax.set_xlim(0, 65)
ax.set_ylim(0, 80)

ax.set_xlabel('p1', fontsize=20)
ax.set_ylabel('p2', fontsize=20)

plt.plot(xm1, ym1, 's', label='> 1300 (reality)', color='yellow', alpha=0.95)
plt.plot(xm2, ym2, 'o', label='> 1300 (simu.)', color='green', alpha=0.95)
plt.legend(numpoints=1, bbox_to_anchor=(0., 1.0, 0.9, .4), loc=3,ncol=2)
#plt.xlabel('cost',fontsize=2)0
#plt.ylabel('modularity ($Q$)', fontsize=20)
for tick in ax.xaxis.get_major_ticks():
    tick.label.set_fontsize(16) 
for tick in ax.yaxis.get_major_ticks():
    tick.label.set_fontsize(16) 


plt.savefig('heatmap_900.pdf')


==> data/plot_heatmap_transf.py <==
import sys
import numpy as np
from matplotlib.colors import LogNorm

import matplotlib.pyplot as plt
import matplotlib
from matplotlib.ticker import FuncFormatter

cdict = {'red': [(0.0,  0.0, 0.0),
                 (0.33, 0.0, 0.0),
                 (0.66,  1.0, 1.0),
                 (1.0,  1.0, 1.0)],
         'blue': [(0.0,  0.0, 0.0),
                  (0.33, 1.0, 1.0),
                  (0.66,  0.0, 0.0),
                  (1.0,  0.0, 0.0)],
         'green': [(0.0,  0.0, 0.0),
                   (0.33, 0.0, 0.0),
                   (0.66,  0.0, 0.0),
                   (1.0,  1.0, 1.0)]}


my_cmap = matplotlib.colors.LinearSegmentedColormap('my_colormap', cdict, 256)
def cmap_xmap(function,cmapInput): 
    cdict = cmapInput._segmentdata.copy() 
    function_to_map = lambda x : (function(x[0]), x[1], x[2]) 
    for key in ('red','green','blue'): 
        cdict[key] = map(function_to_map, cdict[key]) 
        cdict[key].sort() 
    return matplotlib.colors.LinearSegmentedColormap('MyMap',cdict,1024) 
my_cmap2 = cmap_xmap(lambda x: 1 - x, my_cmap)

def scale(x, pos):
    'The two args are the value and tick position'
    return '%1.1f' % (x / 100.0)
def scale2(x, pos):
    'The two args are the value and tick position'
    return '%1.1f' % (x / 100.0)



size = 1

x, y, z = np.loadtxt(sys.argv[1]).T
x2, y2, z2 = np.loadtxt(sys.argv[2]).T
x3, y3, z3 = np.loadtxt(sys.argv[3]).T

data = np.zeros((100 + 1, 100 + 1))
data2 = np.zeros((100 + 1, 100 + 1))
data3 = np.zeros((100 + 1, 100 + 1))

for i in range(0, len(z)):
    data[round(x[i] * size), round(y[i] * size)] = z[i]
data = np.ma.masked_where(data == 0, data)


for i in range(0, len(z2)):
    data2[round(x2[i] * 100), round(y2[i] * 100)] = z2[i]
data2 = np.ma.masked_where(data2 == 0, data2)

for i in range(0, len(z3)):
    data3[round(x3[i] * 100), round(y3[i] * 100)] = z3[i]
data3 = np.ma.masked_where(data3 == 0, data3)

data  = data.T
data2 = data2.T
data3 = data3.T



m = 0
for i in range(0, len(z)):
    m = max(z[i], m)

print 'MAX :' + str(m)



fig = plt.figure()

im = plt.imshow(data, origin='lower', cmap=my_cmap2, vmin=0.01, vmax=10, norm=LogNorm(vmin=0.01, vmax=10))
im.set_interpolation('nearest')
cb = plt.colorbar()
cb.ax.tick_params(direction='out', width=2)
cb.set_label('transferability (lower is better)', fontsize=20)

#cs = plt.contour(data2, [900], linewidths=2, cmap=matplotlib.cm.get_cmap('Greens'))
#plt.clabel(cs, inline=1, fontsize=11, fmt='%d')
cs2 = plt.contour(data3, [900], linewidths=3, cmap=matplotlib.cm.get_cmap('Greens'))
plt.clabel(cs2, inline=1, fontsize=11, fmt='%d')

ax = fig.add_subplot(111)
ax.yaxis.set_major_formatter(FuncFormatter(scale))
ax.xaxis.set_major_formatter(FuncFormatter(scale2))
ax.set_xlim(0, 65)
ax.set_ylim(0, 80)
ax.set_xlabel('p1', fontsize=20)
ax.set_ylabel('p2', fontsize=20)

#plt.xlabel('cost',fontsize=20)
#plt.ylabel('modularity ($Q$)', fontsize=20)
for tick in ax.xaxis.get_major_ticks():
    tick.label.set_fontsize(16) 
for tick in ax.yaxis.get_major_ticks():
    tick.label.set_fontsize(16) 

plt.savefig('heatmap_transf_traj.pdf')


==> data/plot_heatmap_transf_fit.py <==
import sys
import numpy as np
from matplotlib.colors import LogNorm
import math
import matplotlib.pyplot as plt
import matplotlib
from matplotlib.ticker import FuncFormatter

cdict = {'red': [(0.0,  0.0, 0.0),
                 (0.33, 0.0, 0.0),
                 (0.66,  1.0, 1.0),
                 (1.0,  1.0, 1.0)],
         'blue': [(0.0,  0.0, 0.0),
                  (0.33, 1.0, 1.0),
                  (0.66,  0.0, 0.0),
                  (1.0,  0.0, 0.0)],
         'green': [(0.0,  0.0, 0.0),
                   (0.33, 0.0, 0.0),
                   (0.66,  0.0, 0.0),
                   (1.0,  1.0, 1.0)]}


my_cmap = matplotlib.colors.LinearSegmentedColormap('my_colormap', cdict, 256)
def cmap_xmap(function,cmapInput): 
    cdict = cmapInput._segmentdata.copy() 
    function_to_map = lambda x : (function(x[0]), x[1], x[2]) 
    for key in ('red','green','blue'): 
        cdict[key] = map(function_to_map, cdict[key]) 
        cdict[key].sort() 
    return matplotlib.colors.LinearSegmentedColormap('MyMap',cdict,1024) 
my_cmap2 = cmap_xmap(lambda x: 1 - x, my_cmap)

def scale(x, pos):
    'The two args are the value and tick position'
    return '%1.1f' % (x / 100.0)
def scale2(x, pos):
    'The two args are the value and tick position'
    return '%1.1f' % (x / 100.0)



size = 1

x1, y1, z1 = np.loadtxt(sys.argv[1]).T
x2, y2, z2 = np.loadtxt(sys.argv[2]).T

def make_data(x, y, z):
    data = np.zeros((100 + 1, 100 + 1))

    for i in range(0, len(z)):
        data[round(x[i] * 100), round(y[i] * 100)] = z[i]
    data = np.ma.masked_where(data == 0, data)
    data  = data.T
    return data

data = make_data(x1, y1, np.fabs(z1 - z2))
data1 = make_data(x1, y1, z1)
data2 = make_data(x2, y2, z2)




fig = plt.figure()

im = plt.imshow(data, origin='lower', cmap=my_cmap2, vmin=0, vmax=1000)
im.set_interpolation('nearest')
cb = plt.colorbar()
cb.ax.tick_params(direction='out', width=2)
cb.set_label('transferability (lower is better)', fontsize=20)

#cs = plt.contour(data1, [900], linewidths=2, cmap=matplotlib.cm.get_cmap('Greens'))
#plt.clabel(cs, inline=1, fontsize=11, fmt='%d')
cs2 = plt.contour(data2, [900], linewidths=3, cmap=matplotlib.cm.get_cmap('Greens'))
plt.clabel(cs2, inline=1, fontsize=11, fmt='%d')

ax = fig.add_subplot(111)
ax.yaxis.set_major_formatter(FuncFormatter(scale))
ax.xaxis.set_major_formatter(FuncFormatter(scale2))
ax.set_xlim(0, 65)
ax.set_ylim(0, 80)
ax.set_xlabel('p1', fontsize=20)
ax.set_ylabel('p2', fontsize=20)

#plt.xlabel('cost',fontsize=20)
#plt.ylabel('modularity ($Q$)', fontsize=20)
for tick in ax.xaxis.get_major_ticks():
    tick.label.set_fontsize(16) 
for tick in ax.yaxis.get_major_ticks():
    tick.label.set_fontsize(16) 

plt.savefig('heatmap_transf_fit.pdf')

